Radial fall: the gravitational waveform up to the second-and-half Post-Newtonian order

We consider an application of the Multipolar Post Minkowskian formalism to the case of a two-body system in radial fall. We compute, within the post-Newtonian approximation, the associated gravitational waveform reaching the 2.5 Post-Newtonian accuracy level. At this level the presence of a radiation-reaction force manifests, modifying the fall with a corresponding bremsstrahlung radiation. We evaluate then all emissions: energy, angular momentum (vanishing identically) and linear momentum. We also evaluate the (nonlocal) inertial forces contributions appearing (at the next PN order, 4.5PN) in the center-of-mass due to the losses paving the way for future more accurate computations.

==> anc/Ancillary_radial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     65903,       1905]
NotebookOptionsPosition[     59430,       1810]
NotebookOutlinePosition[     59852,       1827]
CellTagsIndexPosition[     59809,       1824]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file to the paper Radial fall: the gravitational waveform up to the \
second-and-half Post-Newtonian
order, Donato Bini, Giorgio Di Russo\
\>", "Section",
 CellChangeTimes->{{3.983846673352972*^9, 
  3.9838467107604427`*^9}},ExpressionUUID->"b9de7cc3-00d0-4dcc-a47c-\
9bcc44ee16d3"],

Cell[CellGroupData[{

Cell["PN orbit", "Section",
 CellChangeTimes->{{3.983846717273818*^9, 
  3.983846720505603*^9}},ExpressionUUID->"adc6c181-ed49-43cc-895c-\
8c6a5ab2aae6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rorb", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"2", "/", "3"}]]}], 
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]]], "+", 
   RowBox[{
    FractionBox["5", "2"], " ", "M", " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox["M", "2"], " ", "\[Epsilon]", " ", 
     SuperscriptBox["\[Eta]", "5"], " ", "\[Nu]"}], 
    RowBox[{"63", " ", "t"}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"5", "/", "3"}]], " ", 
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"48", "-", 
       RowBox[{"19", " ", "\[Nu]"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["6", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"2", "/", "3"}]]}]]}]}]], "Input",
 CellChangeTimes->{{3.9838467391763372`*^9, 3.983846740684717*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"aaba06d6-a368-427e-964f-466a95f278ff"]
}, Closed]],

Cell[CellGroupData[{

Cell["dE/dt", "Section",
 CellChangeTimes->{{3.9838467480901833`*^9, 
  3.983846751353099*^9}},ExpressionUUID->"2b5d45e3-f195-490b-9696-\
6a5ad401592b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEdt", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"10", "/", "3"}]]}], 
     RowBox[{"405", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"10", "/", "3"}]]}]], "-", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "33"}], "+", 
        RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}], 
     RowBox[{"8505", " ", 
      SuperscriptBox["t", "4"]}]], "+", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"14", "/", "3"}]], " ", 
      SuperscriptBox["\[Eta]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4204", "-", 
        RowBox[{"2058", " ", "\[Nu]"}], "+", 
        RowBox[{"279", " ", 
         SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], 
     RowBox[{"229635", " ", 
      SuperscriptBox["3", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"14", "/", "3"}]]}]], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"13", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{"41", "+", 
           RowBox[{"10", " ", 
            SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], 
        RowBox[{"3645", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"13", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"13", "/", "3"}]], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "r0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "c", " ", "t"}]], "]"}]}], 
        RowBox[{"243", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"13", "/", "3"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["M", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"9009", "-", 
           RowBox[{"2274", " ", "\[Nu]"}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33"}], "+", 
              RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"76545", " ", 
         SuperscriptBox["t", "5"]}]], "-", 
       FractionBox[
        RowBox[{"2048", " ", 
         SuperscriptBox["M", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "33"}], "+", 
           RowBox[{"8", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "r0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "c", " ", "t"}]], "]"}]}], 
        RowBox[{"8505", " ", 
         SuperscriptBox["t", "5"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838467670786257`*^9, 3.983846782510809*^9}, {
  3.983846819133997*^9, 3.983846820158886*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f6cf77d0-9c07-4f9a-8236-e81cedb12d33"]
}, Closed]],

Cell[CellGroupData[{

Cell["dE/d\[Omega]", "Section",
 CellChangeTimes->{{3.98384686036021*^9, 
  3.9838468667313833`*^9}},ExpressionUUID->"ad8bb484-ca56-4db9-b777-\
f3ae7d55e934"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEd\[Omega]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "33"}], "+", 
         RowBox[{"8", " ", "\[Nu]"}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]", "2"]}], 
      RowBox[{"35", " ", 
       SqrtBox["3"]}]]}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["M", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SqrtBox["3"], " ", "\[Nu]"}], "+", 
        RowBox[{"14", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "33"}], "+", 
           RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"]}], 
     RowBox[{"245", " ", 
      SqrtBox["3"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"315", " ", 
       SuperscriptBox["3", 
        RowBox[{"2", "/", "3"}]], " ", "\[Pi]"}]], "8", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"8", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"4204", "-", 
       RowBox[{"2058", " ", "\[Nu]"}], "+", 
       RowBox[{"279", " ", 
        SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{"8", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["2", "3"], "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["6", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"4", "/", "3"}]], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"4", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["4", "3"], "]"}], "2"]}], 
     RowBox[{"5", " ", "\[Pi]"}]], "-", 
    RowBox[{
     FractionBox["24", "5"], " ", 
     SuperscriptBox["6", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"7", "/", "3"}]], " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{"7", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["4", "3"], "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98384686853137*^9, 3.983846870716504*^9}, {
  3.983846903491791*^9, 
  3.983846904999942*^9}},ExpressionUUID->"4f65b14d-eb63-4bc6-9b8c-\
a920493d8eda"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mode-decomposition of the radiative multipoles", "Section",
 CellChangeTimes->{{3.983846910929572*^9, 
  3.9838469398259077`*^9}},ExpressionUUID->"b01d906e-9f2a-4509-b59e-\
1cf75ffbd169"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["U", 
   RowBox[{"2", "m"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"60fd1fa8-25fd-4173-992c-ce7db31e10c4"]], \
"Subsection",
 CellChangeTimes->{{3.983847665482944*^9, 
  3.9838476682681093`*^9}},ExpressionUUID->"fe51d5b4-b80b-4f1b-93d2-\
4f91d965c18e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U22", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"49", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"5", "/", "6"}]], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"1", "/", "3"}]]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"5", "/", "3"}]], " ", 
    SqrtBox[
     FractionBox["\[Pi]", "5"]], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "49"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["4", "3"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"\[ImaginaryI]", " ", "M", " ", 
          SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "17"}], "+", 
            RowBox[{"12", " ", "EulerGamma"}], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"18", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", "r0", " ", "\[Omega]"}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", "c"}]], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"42", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33"}], "+", 
            RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}], "+", 
         RowBox[{"M", " ", 
          SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3927"}], "+", 
            RowBox[{"1386", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"862", " ", "\[Nu]"}], "+", 
            RowBox[{"4158", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"2772", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", "r0", " ", "\[Omega]"}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", "c"}]], "]"}]}], "-", 
            RowBox[{"84", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "33"}], "+", 
                  RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[Nu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Log", "[", "3", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{"2", " ", "r0", " ", "\[Omega]"}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", "c"}]], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983846947346426*^9, 3.983846954750752*^9}, {
  3.983847347664012*^9, 3.983847378988268*^9}, {3.983847413449155*^9, 
  3.9838474157765217`*^9}, {3.983847464374423*^9, 3.983847537705037*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"09bbcbbd-5659-4ccd-8792-990b89f7ebe2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U21", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983846959284088*^9, 3.98384696491064*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b4012ec9-e6af-49a6-abfd-33aae7ae15a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U20", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"441", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SqrtBox["5"], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"1", "/", "3"}]]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"5", "/", "3"}]], " ", 
    SqrtBox["\[Pi]"], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"294", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}]}], "+", 
      RowBox[{"49", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "M", " ", 
       SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"12", " ", "EulerGamma"}], "+", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "r0", " ", "\[Omega]"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "c"}]], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "42"}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33"}], "+", 
            RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}], "+", 
         RowBox[{"M", " ", 
          SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"3927", "-", 
            RowBox[{"862", " ", "\[Nu]"}], "+", 
            RowBox[{"84", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "33"}], "+", 
               RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"42", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "33"}], "+", 
               RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}], "-", 
            RowBox[{"4158", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"1008", " ", "\[Nu]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"84", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "33"}], "+", 
               RowBox[{"8", " ", "\[Nu]"}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", "r0", " ", "\[Omega]"}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", "c"}]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838469695455933`*^9, 3.983846972530089*^9}, {
  3.983847567501628*^9, 3.983847594205391*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"05dd479d-995b-4d44-8cfe-a3e1d3acb200"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2m1", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983847600561563*^9, 3.983847603637026*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d465e63c-5e1a-4656-a2f0-6f3ecf87b625"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2m2", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"49", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"5", "/", "6"}]], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"1", "/", "3"}]]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"5", "/", "3"}]], " ", 
    SqrtBox[
     FractionBox["\[Pi]", "5"]], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "49"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["4", "3"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"\[ImaginaryI]", " ", "M", " ", 
          SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "17"}], "+", 
            RowBox[{"12", " ", "EulerGamma"}], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"18", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", "r0", " ", "\[Omega]"}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", "c"}]], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"42", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33"}], "+", 
            RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}], "+", 
         RowBox[{"M", " ", 
          SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3927"}], "+", 
            RowBox[{"1386", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"862", " ", "\[Nu]"}], "+", 
            RowBox[{"4158", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"2772", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", "r0", " ", "\[Omega]"}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", "c"}]], "]"}]}], "-", 
            RowBox[{"84", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "33"}], "+", 
                  RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[Nu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Log", "[", "3", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{"2", " ", "r0", " ", "\[Omega]"}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", "c"}]], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98384760838479*^9, 3.983847641372233*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"bc175105-e8a7-4d6a-88f6-07c56dbb57c6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["U", 
   RowBox[{"3", "m"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"b0fe0861-974a-4ba6-a2d9-29a297dcdec2"]], \
"Subsection",
 CellChangeTimes->{{3.983847685796172*^9, 
  3.9838476948081217`*^9}},ExpressionUUID->"0d9ca308-df38-4650-a381-\
382d1a7c8238"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U33", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"8", "/", "3"}]], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
      SqrtBox[
       RowBox[{"\[Pi]", "-", 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "+", 
           RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["M", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"633", "-", 
           RowBox[{"214", " ", "\[Nu]"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", 
          RowBox[{"2", "/", "3"}]], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["2", "3"], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"54", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "/", "6"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SqrtBox["7"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838476964446774`*^9, 3.9838477221531057`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"23753ce1-cc95-4e3d-b012-52b514920d01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U32", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.98384772608435*^9, 3.983847727955764*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ee93ac7d-4487-4a7d-b6fd-73e3fc46af55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U31", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      SuperscriptBox["6", 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox["35"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"8", "/", "3"}]], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
    SqrtBox[
     RowBox[{"\[Pi]", "-", 
      RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "6"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"633", "-", 
         RowBox[{"214", " ", "\[Nu]"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983847731225643*^9, 3.983847744953993*^9}, {
  3.98384780111455*^9, 3.983847811076892*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"afffdf2c-a387-40ec-ab7e-475d100f14d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U30", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983847814542777*^9, 3.983847816497899*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1d5553c4-01f8-490d-83a6-52799c1ce8ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U3m1", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      SuperscriptBox["6", 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox["35"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"8", "/", "3"}]], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
    SqrtBox[
     RowBox[{"\[Pi]", "-", 
      RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "6"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"633", "-", 
         RowBox[{"214", " ", "\[Nu]"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838478206709127`*^9, 3.9838478372673283`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a3ebeec3-c35c-429c-83d5-99c69f320176"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U3m2", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983847839750759*^9, 3.983847844527821*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"656421e3-b859-4f15-b532-9cc2ba87475c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U3m3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"8", "/", "3"}]], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
      SqrtBox[
       RowBox[{"\[Pi]", "-", 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["M", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"633", "-", 
           RowBox[{"214", " ", "\[Nu]"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", 
          RowBox[{"2", "/", "3"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["1", "3"]}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"54", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "/", "6"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SqrtBox["7"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838478462356997`*^9, 3.9838478653189497`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2ef18c57-eee2-4e37-a08d-d606d3cb751c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["U", 
   RowBox[{"4", "m"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"7aee34ea-77f6-47b5-9d06-36d455fc73b8"]], \
"Subsection",
 CellChangeTimes->{{3.98384788444022*^9, 
  3.983847886943118*^9}},ExpressionUUID->"1ec7c557-865e-497f-8757-\
819559ab0ce2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U44", "=", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"7", "/", "3"}]], " ", 
     SqrtBox[
      FractionBox["\[Pi]", "7"]], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", "\[Nu]", " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["2", "3"], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["3", 
      RowBox[{"5", "/", "6"}]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838478885969143`*^9, 3.9838479116041594`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5d7e4444-135f-4804-a97b-b59954aeb848"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U43", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983847914049851*^9, 3.9838479187221003`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c3e5541b-349d-412e-9c64-4d07213cd432"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U42", "=", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"7", "/", "3"}]], " ", 
     SqrtBox["\[Pi]"], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", "\[Nu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["2", "3"], "]"}]}], 
    RowBox[{"21", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["3", 
      RowBox[{"5", "/", "6"}]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838479204235077`*^9, 3.9838479383341846`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"fe3b1c54-f2b7-484c-92f2-0564a27f6815"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U41", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983847941252552*^9, 3.9838479440967283`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a3efb45a-f67b-4588-8e2e-33dc27dbafb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U40", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"7", "/", "3"}]], " ", 
     SqrtBox[
      RowBox[{"5", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", "\[Nu]", " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["2", "3"], "]"}]}], 
    RowBox[{"7", " ", 
     SuperscriptBox["6", 
      RowBox[{"5", "/", "6"}]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.983847945663249*^9, 3.983847962005629*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"511917aa-e7e5-4017-9499-b7cf67b0c7d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U4m1", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983847969143322*^9, 3.983847974077119*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9e665d1d-3891-4e62-b0c1-03ab44d11083"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U4m2", "=", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"7", "/", "3"}]], " ", 
    SqrtBox["\[Pi]"], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"1", "/", "3"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["2", "3"], "]"}]}], 
   RowBox[{"21", " ", 
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["3", 
     RowBox[{"5", "/", "6"}]]}]]}]], "Input",
 CellChangeTimes->{{3.983847975427161*^9, 3.9838479936652412`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"3f259b30-4d8d-4f69-9033-631565d49cd8"],

Cell[BoxData[
 FractionBox[
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["M", 
    RowBox[{"7", "/", "3"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   SuperscriptBox["\[Eta]", "2"], " ", "\[Nu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
   SuperscriptBox["\[Omega]", 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["2", "3"], "]"}]}], 
  RowBox[{"21", " ", 
   SuperscriptBox["2", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["3", 
    RowBox[{"5", "/", "6"}]]}]]], "Output",
 CellChangeTimes->{{3.983847989014853*^9, 3.983847993982127*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"ad890c40-6e38-4bfa-8a1a-b4f87a8284c3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U4m3", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983847996852634*^9, 3.98384799976031*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d3ddd235-9f7c-4f6f-a3d4-0decc93f15ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U4m4", "=", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"7", "/", "3"}]], " ", 
     SqrtBox[
      FractionBox["\[Pi]", "7"]], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", "\[Nu]", " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["2", "3"], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["3", 
      RowBox[{"5", "/", "6"}]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.983848001812356*^9, 3.983848020690617*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"61e0bf83-cb37-43d2-b746-810d3485d69f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["U", 
   RowBox[{"5", "m"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"75b010cc-28f1-4f20-8356-8f828522e789"]], \
"Subsection",
 CellChangeTimes->{{3.983848030166718*^9, 
  3.983848032028082*^9}},ExpressionUUID->"dd58933f-ef85-44e9-b6d8-\
12aa53393cf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U55", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"72", " ", 
       SuperscriptBox["3", 
        RowBox[{"1", "/", "3"}]], " ", 
       SqrtBox["55"]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"8", "/", "3"}]], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{"\[Pi]", "-", 
      RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98384803909089*^9, 3.98384805435752*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"1f49817d-f70a-4a38-8734-a977f17ed789"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U54", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983848057122794*^9, 3.983848059433037*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"29745bf3-b524-4ab2-b1b1-a7ccb5761482"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U53", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"216", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SqrtBox["11"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"8", "/", "3"}]], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{"\[Pi]", "-", 
      RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838480630811453`*^9, 3.9838480815312862`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d509647b-809e-4a12-851d-e9b7103bbb23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U52", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9838480850909986`*^9, 3.983848087291958*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"ad9bfc82-77ef-4aeb-beff-07bb08982b8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U51", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"36", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{"5", "/", "6"}]]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"8", "/", "3"}]], " ", 
    SqrtBox[
     FractionBox["\[Pi]", "77"]], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Nu]"}]}]], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838480898534927`*^9, 3.9838481108976192`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"a93921b4-f873-402b-9c46-f71df65d70cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U50", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983848114306942*^9, 3.98384811693132*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"980ccc88-bffa-4d7b-aea2-0adf9e79c9ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U5m1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"8", "/", "3"}]], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"\[Pi]", "-", 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}]}], "+", 
        RowBox[{"75", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}], " ", 
         SuperscriptBox["\[Omega]", 
          RowBox[{"2", "/", "3"}]], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["2", "3"], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"36", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox["77"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983848119769824*^9, 3.983848140301132*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"fa7c88ec-8e6f-4e2a-b6b5-ee6f030e6648"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U5m2", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983848143283681*^9, 3.983848145803275*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"17d42738-3206-4b0a-932a-a72da14ac1d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U5m3", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], ")"}], 
         RowBox[{"1", "/", "6"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"8", "/", "3"}]], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"\[Pi]", "-", 
          RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
        SuperscriptBox["\[Omega]", 
         RowBox[{"2", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["1", "3"], "]"}]}], "+", 
          RowBox[{"75", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"2", "/", "3"}]], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["2", "3"], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"216", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "3"}]], " ", 
        SqrtBox["11"]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983848148810253*^9, 3.983848166845387*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"a1e06397-9fd6-41f3-8511-c879c781e0b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U5m4", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983848170123885*^9, 3.983848173521481*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b2396056-4d0a-40d7-ad43-ef2530a78cb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U5m5", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"72", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SqrtBox["55"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"8", "/", "3"}]], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{"\[Pi]", "-", 
      RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983848176640005*^9, 3.9838481976891403`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"0a66b520-ebdc-4601-b3a9-d248515d5a2e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["U", 
   RowBox[{"7", "m"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"b185816e-903e-4828-8f56-b87a0bc97248"]], \
"Subsection",
 CellChangeTimes->{{3.983848209096465*^9, 
  3.9838482249788637`*^9}},ExpressionUUID->"9be343e4-b47f-40cc-8011-\
5f28109dc4b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U77", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"18", " ", 
       SuperscriptBox["2", 
        RowBox[{"5", "/", "6"}]], " ", 
       SuperscriptBox["3", 
        RowBox[{"1", "/", "3"}]]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"10", "/", "3"}]], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "455"]], " ", 
    SuperscriptBox["\[Eta]", "5"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["2", "3"], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838482280699797`*^9, 3.983848239514606*^9}, {
  3.983848309098338*^9, 3.9838483255007763`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b0bca922-5ce1-4f4f-8faf-ad464c9ef096"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U76", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983848234337974*^9, 3.9838482375603447`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"8906f495-244a-4b34-85ba-9420dd31dce4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U75", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox["M", 
       RowBox[{"10", "/", "3"}]], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{"11", " ", "\[Pi]"}], "5"]], " ", 
      SuperscriptBox["\[Eta]", "5"], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"4", "/", "3"}]], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["2", "3"], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"468", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "/", "6"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838482425565968`*^9, 3.9838482448447638`*^9}, {
  3.983848332957136*^9, 3.983848349494524*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"5cb90c47-42f8-4788-8c64-029da52c713f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U74", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9838482472118597`*^9, 3.983848248641432*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"1226d3ee-a1ca-470d-8744-bb31263cbfdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U73", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "6"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["\[Eta]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"\[Pi]", "-", 
          RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
        SuperscriptBox["\[Omega]", 
         RowBox[{"4", "/", "3"}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["2", "3"], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"78", " ", 
        SuperscriptBox["2", 
         RowBox[{"5", "/", "6"}]], " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "3"}]], " ", 
        SqrtBox["5"]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838482510095177`*^9, 3.983848252110993*^9}, {
  3.983848362615007*^9, 3.983848374532469*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"4a17e16a-9d95-4d16-b7d8-89f2dd2f4500"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U72", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983848254622848*^9, 3.98384825475709*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"9b720384-1c23-4bd8-8e24-2978a3736093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U71", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"234", " ", 
      SuperscriptBox["6", 
       RowBox[{"5", "/", "6"}]]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"10", "/", "3"}]], " ", 
    SqrtBox[
     RowBox[{"5", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["\[Eta]", "5"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["2", "3"], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838482593231153`*^9, 3.9838482601303453`*^9}, {
  3.9838483879080048`*^9, 3.9838484026185226`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b5ed55bb-2942-4c23-9a4f-8f6a25408e9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U70", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983848262681842*^9, 3.983848263906994*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"d7dfcd40-7639-4438-855f-a5c53f3f2dea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U7m1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"234", " ", 
       SuperscriptBox["6", 
        RowBox[{"5", "/", "6"}]]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"10", "/", "3"}]], " ", 
    SqrtBox[
     RowBox[{"5", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["\[Eta]", "5"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["2", "3"], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983848266221081*^9, 3.983848267362064*^9}, {
  3.983848409179056*^9, 3.98384842230649*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"8900460b-704b-4749-90d2-30d8632a6b0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U7m2", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9838482701028013`*^9, 3.9838482712398148`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"c32a71c5-534c-4193-8c1a-f9b2d2b79d0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U7m3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"10", "/", "3"}]], " ", 
      SuperscriptBox["\[Eta]", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"\[Pi]", "-", 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"4", "/", "3"}]], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["2", "3"], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"78", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "/", "6"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SqrtBox["5"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9838482749580727`*^9, 3.983848275789494*^9}, {
  3.983848430854517*^9, 3.9838484443990173`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"bc6bcc04-d25d-4fdc-ad8c-824e42d10ddc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U7m4", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.983848279793212*^9, 3.98384828191525*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"5185159c-6165-4d12-8137-c0bb5b706103"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U7m5", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox["M", 
         RowBox[{"10", "/", "3"}]], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"11", " ", "\[Pi]"}], "5"]], " ", 
        SuperscriptBox["\[Eta]", "5"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
        SuperscriptBox["\[Omega]", 
         RowBox[{"4", "/", "3"}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["2", "3"], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"468", " ", 
        SuperscriptBox["2", 
         RowBox[{"5", "/", "6"}]], " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983848285273918*^9, 3.9838482866664753`*^9}, {
  3.983848451234764*^9, 3.9838484651744967`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"3a1ae3f7-8ed7-4fad-81c4-4978d2e512ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U7m6", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9838482895785227`*^9, 3.9838482928562937`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"2fe2ef29-91e3-4b73-90f7-cd96471fdf42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U7m7", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "/", "6"}]], " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"10", "/", "3"}]], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "455"]], " ", 
    SuperscriptBox["\[Eta]", "5"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["2", "3"], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983848294947385*^9, 3.983848296623699*^9}, {
  3.983848471137514*^9, 3.9838484826080027`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"9ecedb3c-890b-4b6e-a367-105b29900302"]
}, Closed]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cbef3fea-85d7-47f2-98e2-64205007220f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 302, 7, 210, "Section",ExpressionUUID->"b9de7cc3-00d0-4dcc-a47c-9bcc44ee16d3"],
Cell[CellGroupData[{
Cell[881, 31, 153, 3, 76, "Section",ExpressionUUID->"adc6c181-ed49-43cc-895c-8c6a5ab2aae6"],
Cell[1037, 36, 1338, 41, 72, "Input",ExpressionUUID->"aaba06d6-a368-427e-964f-466a95f278ff"]
}, Closed]],
Cell[CellGroupData[{
Cell[2412, 82, 152, 3, 76, "Section",ExpressionUUID->"2b5d45e3-f195-490b-9696-6a5ad401592b"],
Cell[2567, 87, 3716, 111, 269, "Input",ExpressionUUID->"f6cf77d0-9c07-4f9a-8236-e81cedb12d33"]
}, Closed]],
Cell[CellGroupData[{
Cell[6320, 203, 158, 3, 76, "Section",ExpressionUUID->"ad8bb484-ca56-4db9-b777-f3ae7d55e934"],
Cell[6481, 208, 2421, 75, 161, "Input",ExpressionUUID->"4f65b14d-eb63-4bc6-9b8c-a920493d8eda"]
}, Closed]],
Cell[CellGroupData[{
Cell[8939, 288, 193, 3, 76, "Section",ExpressionUUID->"b01d906e-9f2a-4509-b59e-1cf75ffbd169"],
Cell[CellGroupData[{
Cell[9157, 295, 335, 9, 79, "Subsection",ExpressionUUID->"fe51d5b4-b80b-4f1b-93d2-4f91d965c18e"],
Cell[9495, 306, 4018, 105, 423, "Input",ExpressionUUID->"09bbcbbd-5659-4ccd-8792-990b89f7ebe2"],
Cell[13516, 413, 213, 4, 44, "Input",ExpressionUUID->"b4012ec9-e6af-49a6-abfd-33aae7ae15a9"],
Cell[13732, 419, 3697, 101, 348, "Input",ExpressionUUID->"05dd479d-995b-4d44-8cfe-a3e1d3acb200"],
Cell[17432, 522, 215, 4, 44, "Input",ExpressionUUID->"d465e63c-5e1a-4656-a2f0-6f3ecf87b625"],
Cell[17650, 528, 3872, 103, 423, "Input",ExpressionUUID->"bc175105-e8a7-4d6a-88f6-07c56dbb57c6"]
}, Closed]],
Cell[CellGroupData[{
Cell[21559, 636, 335, 9, 53, "Subsection",ExpressionUUID->"0d9ca308-df38-4650-a381-382d1a7c8238"],
Cell[21897, 647, 1805, 52, 106, "Input",ExpressionUUID->"23753ce1-cc95-4e3d-b012-52b514920d01"],
Cell[23705, 701, 213, 4, 44, "Input",ExpressionUUID->"ee93ac7d-4487-4a7d-b6fd-73e3fc46af55"],
Cell[23921, 707, 1683, 50, 73, "Input",ExpressionUUID->"afffdf2c-a387-40ec-ab7e-475d100f14d8"],
Cell[25607, 759, 214, 4, 44, "Input",ExpressionUUID->"1d5553c4-01f8-490d-83a6-52799c1ce8ca"],
Cell[25824, 765, 1617, 48, 73, "Input",ExpressionUUID->"a3ebeec3-c35c-429c-83d5-99c69f320176"],
Cell[27444, 815, 215, 4, 44, "Input",ExpressionUUID->"656421e3-b859-4f15-b532-9cc2ba87475c"],
Cell[27662, 821, 1796, 52, 106, "Input",ExpressionUUID->"2ef18c57-eee2-4e37-a08d-d606d3cb751c"]
}, Closed]],
Cell[CellGroupData[{
Cell[29495, 878, 332, 9, 53, "Subsection",ExpressionUUID->"1ec7c557-865e-497f-8757-819559ab0ce2"],
Cell[29830, 889, 922, 27, 88, "Input",ExpressionUUID->"5d7e4444-135f-4804-a97b-b59954aeb848"],
Cell[30755, 918, 216, 4, 44, "Input",ExpressionUUID->"c3e5541b-349d-412e-9c64-4d07213cd432"],
Cell[30974, 924, 921, 27, 80, "Input",ExpressionUUID->"fe3b1c54-f2b7-484c-92f2-0564a27f6815"],
Cell[31898, 953, 216, 4, 44, "Input",ExpressionUUID->"a3efb45a-f67b-4588-8e2e-33dc27dbafb6"],
Cell[32117, 959, 846, 25, 80, "Input",ExpressionUUID->"511917aa-e7e5-4017-9499-b7cf67b0c7d2"],
Cell[32966, 986, 215, 4, 44, "Input",ExpressionUUID->"9e665d1d-3891-4e62-b0c1-03ab44d11083"],
Cell[CellGroupData[{
Cell[33206, 994, 879, 26, 80, "Input",ExpressionUUID->"3f259b30-4d8d-4f69-9033-631565d49cd8"],
Cell[34088, 1022, 830, 25, 78, "Output",ExpressionUUID->"ad890c40-6e38-4bfa-8a1a-b4f87a8284c3"]
}, Open  ]],
Cell[34933, 1050, 214, 4, 44, "Input",ExpressionUUID->"d3ddd235-9f7c-4f6f-a3d4-0decc93f15ae"],
Cell[35150, 1056, 919, 27, 136, "Input",ExpressionUUID->"61e0bf83-cb37-43d2-b746-810d3485d69f"]
}, Closed]],
Cell[CellGroupData[{
Cell[36106, 1088, 333, 9, 53, "Subsection",ExpressionUUID->"dd58933f-ef85-44e9-b6d8-12aa53393cf4"],
Cell[36442, 1099, 1631, 50, 218, "Input",ExpressionUUID->"1f49817d-f70a-4a38-8734-a977f17ed789"],
Cell[38076, 1151, 214, 4, 44, "Input",ExpressionUUID->"29745bf3-b524-4ab2-b1b1-a7ccb5761482"],
Cell[38293, 1157, 1613, 49, 218, "Input",ExpressionUUID->"d509647b-809e-4a12-851d-e9b7103bbb23"],
Cell[39909, 1208, 216, 4, 44, "Input",ExpressionUUID->"ad9bfc82-77ef-4aeb-beff-07bb08982b8a"],
Cell[40128, 1214, 1686, 52, 217, "Input",ExpressionUUID->"a93921b4-f873-402b-9c46-f71df65d70cf"],
Cell[41817, 1268, 213, 4, 44, "Input",ExpressionUUID->"980ccc88-bffa-4d7b-aea2-0adf9e79c9ed"],
Cell[42033, 1274, 1773, 52, 247, "Input",ExpressionUUID->"fa7c88ec-8e6f-4e2a-b6b5-ee6f030e6648"],
Cell[43809, 1328, 215, 4, 44, "Input",ExpressionUUID->"17d42738-3206-4b0a-932a-a72da14ac1d4"],
Cell[44027, 1334, 1874, 53, 260, "Input",ExpressionUUID->"a1e06397-9fd6-41f3-8511-c879c781e0b8"],
Cell[45904, 1389, 215, 4, 44, "Input",ExpressionUUID->"b2396056-4d0a-40d7-ad43-ef2530a78cb4"],
Cell[46122, 1395, 1611, 49, 266, "Input",ExpressionUUID->"0a66b520-ebdc-4601-b3a9-d248515d5a2e"]
}, Closed]],
Cell[CellGroupData[{
Cell[47770, 1449, 335, 9, 53, "Subsection",ExpressionUUID->"9be343e4-b47f-40cc-8011-5f28109dc4b9"],
Cell[48108, 1460, 1203, 37, 78, "Input",ExpressionUUID->"b0bca922-5ce1-4f4f-8faf-ad464c9ef096"],
Cell[49314, 1499, 216, 4, 44, "Input",ExpressionUUID->"8906f495-244a-4b34-85ba-9420dd31dce4"],
Cell[49533, 1505, 1249, 37, 83, "Input",ExpressionUUID->"5cb90c47-42f8-4788-8c64-029da52c713f"],
Cell[50785, 1544, 216, 4, 44, "Input",ExpressionUUID->"1226d3ee-a1ca-470d-8744-bb31263cbfdd"],
Cell[51004, 1550, 1333, 38, 64, "Input",ExpressionUUID->"4a17e16a-9d95-4d16-b7d8-89f2dd2f4500"],
Cell[52340, 1590, 213, 4, 44, "Input",ExpressionUUID->"9b720384-1c23-4bd8-8e24-2978a3736093"],
Cell[52556, 1596, 1088, 33, 65, "Input",ExpressionUUID->"b5ed55bb-2942-4c23-9a4f-8f6a25408e9d"],
Cell[53647, 1631, 214, 4, 44, "Input",ExpressionUUID->"d7dfcd40-7639-4438-855f-a5c53f3f2dea"],
Cell[53864, 1637, 1104, 34, 65, "Input",ExpressionUUID->"8900460b-704b-4749-90d2-30d8632a6b0a"],
Cell[54971, 1673, 219, 4, 44, "Input",ExpressionUUID->"c32a71c5-534c-4193-8c1a-f9b2d2b79d0c"],
Cell[55193, 1679, 1230, 36, 64, "Input",ExpressionUUID->"bc6bcc04-d25d-4fdc-ad8c-824e42d10ddc"],
Cell[56426, 1717, 214, 4, 44, "Input",ExpressionUUID->"5185159c-6165-4d12-8137-c0bb5b706103"],
Cell[56643, 1723, 1358, 39, 83, "Input",ExpressionUUID->"3a1ae3f7-8ed7-4fad-81c4-4978d2e512ce"],
Cell[58004, 1764, 219, 4, 44, "Input",ExpressionUUID->"2fe2ef29-91e3-4b73-90f7-cd96471fdf42"],
Cell[58226, 1770, 1176, 36, 127, "Input",ExpressionUUID->"9ecedb3c-890b-4b6e-a367-105b29900302"]
}, Closed]]
}, Open  ]]
}
]
*)


